Conic Surfaces and Transformations for X-Ray Beamline Optics Modeling

Optical surfaces represented by second-degree polynomials (quadratic or conics) are ubiquitous in optics. We revisit the equations of the conic shapes in the context of grazing incidence optics, gathering together the curves commonly used in x-ray instruments and synchrotron beamlines. We present the equations for paraboloids, ellipsoids, and hyperboloids in a common and consistent notation. We develop the transformations from centered systems that are commonly used to describe conics and their axes of symmetry, to local coordinate systems centered on the off-axis mirror surfaces. The equations presented are directly applicable to ray tracing, fabrication, and metrology calculations. They can also be used to study misalignments, movement tolerances, and aberrations of optical surfaces.

==> mkarxiv.sh <==
#
# script to create the ArXiv submission
#
# please be sure that you run compile.sh in the main directory before running 
# this script, so paper-hierarchical.bbl and the GRAPHICS/*eps-converted-to.pdf files 
# are created
#

cd /users/srio/Documents/Conic-Surfaces-and-Transformations-JOSA-A
rm -rf ARXIV
rm ARXIV.zip
mkdir ARXIV
cd ARXIV

mkdir figures
cp ../figures/*.png figures
cp ../main.tex .

cp ../jabbrv-ltwa-all.ldf .
cp ../jabbrv-ltwa-en.ldf .
cp ../jabbrv.sty .
cp ../mkarxiv.sh .
cp ../optica-article.cls .
cp ../opticafig1.pdf .
cp ../opticafig2.pdf .
cp ../opticajnl.bst .
cp ../pythoncode.tex .
cp ../sample.bib .
cp -r ../styles .



rm main.pdf template.pdf

#cp main.tex template.tex
pdflatex main.tex
bibtex main
sleep 1.0
pdflatex main.tex
pdflatex main.tex

okular main.pdf

sleep 1.0
rm main.aux main.blg main.log main.pdf
cd ..
zip -r ARXIV.zip ARXIV

